Creating Aesthetic Sonifications on the Web with SIREN

SIREN is a flexible, extensible, and customizable web-based general-purpose interface for auditory data display (sonification). Designed as a digital audio workstation for sonification, synthesizers written in JavaScript using the Web Audio API facilitate intuitive mapping of data to auditory parameters for a wide range of purposes. This paper explores the breadth of sound synthesis techniques supported by SIREN, and details the structure and definition of a SIREN synthesizer module. The paper proposes further development that will increase SIREN's utility.

==> code/fm-parameters.js <==
export const parameters = {
  timbral: {
    p4: 'quantitative',
    p5: 'quantitative',
    p6: 'quantitative',
    p7: 'quantitative',
    p8: 'quantitative'
  },
  time: ['p3']
};
